Exact and Approximate Moment Derivation for Probabilistic Loops With Non-Polynomial Assignments

Many stochastic continuous-state dynamical systems can be modeled as probabilistic programs with nonlinear non-polynomial updates in non-nested loops. We present two methods, one approximate and one exact, to automatically compute, without sampling, moment-based invariants for such probabilistic programs as closed-form solutions parameterized by the loop iteration. The exact method applies to probabilistic programs with trigonometric and exponential updates and is embedded in the Polar tool. The approximate method for moment computation applies to any nonlinear random function as it exploits the theory of polynomial chaos expansion to approximate non-polynomial updates as the sum of orthogonal polynomials. This translates the dynamical system to a non-nested loop with polynomial updates, and thus renders it conformable with the Polar tool that computes the moments of any order of the state variables. We evaluate our methods on an extensive number of examples ranging from modeling monetary policy to several physical motion systems in uncertain environments. The experimental results demonstrate the advantages of our approach with respect to the current state-of-the-art.

==> scripts_plotting/Taylor_rule_pict_script.py <==

import numpy as np
import matplotlib.pyplot as plt
from tqdm import tqdm

def N(mu, sigma_sq):
    return np.random.normal(mu, np.sqrt(sigma_sq))

def Exp(a):
    return np.random.exponential(1/a)

def TruncNormal(mu, sigma_sq, a, b):
    tmp = N(mu, sigma_sq)
    if tmp < a or tmp > b:
        return TruncNormal(mu, sigma_sq, a, b)
    return tmp

def TruncExp(a, l, r):
    tmp = Exp(a)
    if tmp < l or tmp > r:
        return TruncExp(a, l, r)
    return tmp



num_it = 20
num_rep = 1000000

i_list = []
i2_list = []

i_m_list = [0] * (num_it + 1)
i2_m_list = [0] * (num_it + 1)

i__list = []
i2__list = []

i__m_list = [0] * (num_it + 1)
i2__m_list = [0] * (num_it + 1)

for rep in tqdm(range(num_rep)):
    ap = 0.5
    ay= 0.5
    y=1
    y_1 = 1
    p=0.01
    p1= 0.01
    i=0.02
    r = 0.015
    for j in range(1, num_it+1):
        dp = TruncNormal(0, 0.01,-1,1)
        dy = TruncExp(100, 0, 1)
        p = p1
        p1= p + dp
        y1 = 0.01 + 1.02 * y
        y = y1 - dy
        ly = np.log(1+y)
        ly1 = np.log(1+y1)
        i = r +p + ap*(p-p1) + ay*(ly-ly1)

        l_y = 8.54146858425035e-5 * y ** 5 - 0.00294551046317792 * y ** 4 + 0.0369197938513632 * y ** 3 - 0.224189681059215 * y ** 2 + 0.867375265603187 * y + 0.0162751849566121
        l_y1 = 8.54146858425035e-5 * y1 ** 5 - 0.00294551046317792 * y1 ** 4 + 0.0369197938513632 * y1 ** 3 - 0.224189681059215 * y1 ** 2 + 0.867375265603187 * y1 + 0.0162751849566121
        i_ = r +p + ap*(p-p1) + ay*(l_y-l_y1)

        i_m_list[j] += i
        i2_m_list[j] += i ** 2

        i__m_list[j] += i_
        i2__m_list[j] += i_ ** 2

    i_list.append(i)
    i2_list.append(i**2)

    i__list.append(i_)
    i2__list.append(i_ ** 2)

i_m_list = [q / num_rep for q in i_m_list]
i2_m_list = [q / num_rep for q in i2_m_list]

i__m_list = [q / num_rep for q in i__m_list]
i2__m_list = [q / num_rep for q in i2__m_list]

i_list = [float(q) for q in i_list]
i__list = [float(q) for q in i__list]

print(i_m_list[20], i__m_list[20])
print(i2_m_list[20], i2__m_list[20])

fig, ax = plt.subplots(1, 1, figsize=(10, 8))#plt.figure(figsize=(10, 8))
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FormatStrFormatter
import matplotlib
ax.get_yaxis().set_major_formatter(
matplotlib.ticker.FuncFormatter(lambda x, p: format(int(x), ',')))
ax.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))
font1 = font_manager.FontProperties(#family='Comic Sans MS',
                                   weight='bold',
                                   style='normal', size=12)

plt.hist(i_list, density = True,  label="True",  color = 'white', edgecolor='red', linewidth=4.2,  alpha= 1)
plt.hist(i__list,  density = True,  label="Estimator", color = 'white',edgecolor='blue', linewidth=1.5, alpha= 1)

plt.axvline(0.02298, color = 'black', linewidth=3, linestyle = "--", label=r"$\mathbf{E}(\mathbf{i}_{\mathbf{20}})$ = "+str(0.02298))
plt.xticks(fontsize=10, weight = 'bold')
plt.yticks(fontsize=11, weight = 'bold')
plt.xticks(np.arange(-1.5, 1.5, step=0.3))
plt.legend(loc = "upper left", prop = font1,  frameon=False)
plt.ylabel("Probability density", fontsize=14, weight = 'bold')
plt.xlabel("Interest rate", fontsize=14, weight = 'bold')
fig.savefig("Normalized_f.jpeg")

==> scripts_plotting/script.py <==
from matplotlib.pyplot import *
import math

figure(figsize=(14, 6))
np.random.seed(42)

expoints = []
eypoints = []

for i in range(1, 202):
    x = (math.pow(20, -i) * (
                -11 * math.pow(19, i) + 11 * math.pow(19, i) * math.exp(0.005) - 27 * math.pow(20, i) * math.exp(
            i * 0.005) + 29 * math.pow(20, i) * math.exp((i + 1) * 0.005) - 40 * math.pow(20, i) * math.exp(
            0.005) + 38 * math.pow(20, i))) / (
                    2 * (-39 * math.exp(0.005) + 19 + 20 * math.exp(0.01)) * math.exp(i * 0.005))
    y = 2 / 5
    expoints.append(x)
    eypoints.append(y)


std_x = [0.07222042338274946, 0.1026865121524938, 0.13783820981348027, 0.17450675488991493, 0.21205576105846602, 0.25059399455352216, 0.2904855415773096, 0.3321835551520244, 0.3761594054532239, 0.4228667510279988, 0.4727217865672544, 0.5260928237981023, 0.5832960614482382, 0.6445956238196954, 0.7102064302070973, 0.7802987515733323, 0.8550035716917387, 0.9344181178084319, 1.0186111456405447, 1.1076277407565165, 1.2014935285553385, 1.3002182721797875, 1.4037988902257772, 1.5122219534865948, 1.625465730583266, 1.7435018527117283, 1.866296662516145, 1.993812304316663, 2.1260076044315563, 2.262838782171819, 2.4042600247569763, 2.550223953091423, 2.700682000058726, 2.8555847186538705, 3.0148820337591298, 3.178523448548632, 3.3464582142576726, 3.518635470267382, 3.695004360041822, 3.875514127337166, 4.060114196219632, 4.248754237730883, 4.441384225487308, 4.637954482061914, 4.838415717649907, 5.042719062242312, 5.250816092311007, 5.462658852831584, 5.678199875328203, 5.897392192509892, 6.120189349974806, 6.346545415383355, 6.576414985439408, 6.809753190968053, 7.046515700336585, 7.286658721430783, 7.53013900236958, 7.776913831117105, 8.026941034130653, 8.280178974165889, 8.536586547345909, 8.796123179588173, 9.058748822472513, 9.324423948624043, 9.59310954667666, 9.86476711587567, 10.139358660371872, 10.41684668325387, 10.697194180360556, 10.980364633911305, 11.266322005987645, 11.55503073189659, 11.846455713442843, 12.140562312134174, 12.43731634234184, 12.736684064435583, 13.03863217791073, 13.343127814523, 13.650138531444982, 13.959632304456676, 14.27157752118107, 14.585942974374541, 14.902697855280577, 15.22181174705438, 15.543254618264896, 15.86699681647991, 16.193009061939147, 16.521262441319493, 16.851728401595835, 17.184378744000462, 17.519185618083323, 17.856121515875056, 18.195159266154207, 18.536272028819603, 18.87943328936861, 19.22461685348155, 19.57179684171232, 19.920947684285, 20.272044115995943, 20.62506117122074, 20.97997417902509, 21.336758758378657, 21.695390813470674, 22.055846529125976, 22.418102366320124, 22.78213505779202, 23.147921603752508, 23.515439267687217, 23.88466557225203, 24.25557829525927, 24.628155465752986, 25.002375360171342, 25.37821649859433, 25.755657641074983, 26.134677784052087, 26.515256156842675, 26.89737221821231, 27.281005653021325, 27.666136368945203, 28.052744493267223, 28.44081036974156, 28.830314555525042, 29.22123781817583, 29.6135611327172, 30.007265678764785, 30.402332837715544, 30.798744189996835, 31.196481512373914, 31.595526775314365, 31.995862140407787, 32.39746995783931, 32.80033276391545, 33.204433278640735, 33.60975440334388, 34.01627921835196, 34.42399098071136, 34.83287312195402, 35.242909245908024, 35.65408312655087, 36.06637870590459, 36.47978009197132, 36.89427155670831, 37.309837534041165, 37.72646261791434, 38.14413156037781, 38.56282926970886, 38.982540808568146, 39.4032513921889, 39.82494638659854, 40.24761130687166, 40.67123181541361, 41.09579372027381, 41.52128297348796, 41.947685669448475, 42.37498804330219, 42.803176469374826, 43.2322374596213, 43.66215766210141, 44.09292385947995, 44.524522967550986, 44.956942033785225, 45.39016823590031, 45.82418888045315, 46.25899140145385, 46.69456335900073, 47.13089243793581, 47.5679664465203, 48.005773315129645, 48.44430109496758, 48.88353795679874, 49.32347218969952, 49.764092199826464, 50.2053865092021, 50.64734375451759, 51.08995268595191, 51.53320216600709, 51.977081168359334, 52.42157877672543, 52.866684183744304, 53.312386689873264, 53.75867570229872, 54.20554073386094, 54.652971401992716, 55.10095742767147, 55.54948863438463, 55.99855494710802, 56.44814639129688, 56.89825309188946, 57.34886527232266, 57.79997325355985, 58.251567453130214, 58.703638384179776, 59.15617665453366, 59.60917296576941, 60.062618112301266, 60.516502980475046, 60.97081854767359, 61.425555881432466, 61.8807061385658, 62.336260564302115, 62.792210491429834]
std_y = [0.09249828781483808, 0.17284789570237807, 0.2807656667678087, 0.4092988034525122, 0.5554928775891463, 0.7176344720689598, 0.8945317697637238, 1.0852660376899876, 1.2890833239520791, 1.505338998601646, 1.7334659945154127, 1.9729551117911117, 2.2233420630881877, 2.4841985595126954, 2.7551259526817806, 3.0357505640173548, 3.3257201663652056, 3.6247012749702137, 3.9323770204015602, 4.248445448366119, 4.572618138146995, 4.90461906253474, 5.244183633329487, 5.591057891247437, 5.94499780951778, 6.305768687979638, 6.673144619981121, 7.046908018442843, 7.426849190483739, 7.8127659522993795, 8.204463277729964, 8.601752975297543, 9.004453389531276, 9.412389123209648, 9.825390777783994, 10.243294709749126, 10.665942801124462, 11.09318224252624, 11.524865327565252, 11.960849257508931, 12.400995955311757, 12.845171888251812, 13.293247898520574, 13.745099041202229, 14.200604429152133, 14.659647084344481, 15.122113795309357, 15.587894980320938, 16.05688455603347, 16.528979811290817, 17.004081285860117, 17.482092653860963, 17.96292061167949, 18.446474770172, 18.932667550976248, 19.421414086759892, 19.91263212524588, 20.406241936863573, 20.902166225882315, 21.40033004489138, 21.900660712496773, 22.40308773411117, 22.90754272571883, 23.413959340502206, 23.922273198221728, 24.432421817244496, 24.944344549121794, 25.457982515619037, 25.9732785481056, 26.490177129215308, 27.00862433669162, 27.528567789334975, 28.049956594972375, 28.572741300372606, 29.09687384303301, 29.622307504766514, 30.148996867020237, 30.676897767859483, 31.205967260553283, 31.736163573700097, 32.26744607283449, 32.79977522345769, 33.33311255543725, 33.867420628722876, 34.40266300032749, 34.9388041925247, 35.47580966221531, 36.013645771417735, 36.552279758838445, 37.091679712480676, 37.63181454325081, 38.17265395952372, 38.71416844262974, 39.25632922322727, 39.79910825852653, 40.34247821033142, 40.886412423867384, 41.43088490736483, 41.97587031236861, 42.52134391474534, 43.06728159636122, 43.61365982740457, 44.16045564932777, 44.707646658384725, 45.25521098974056, 45.80312730213167, 46.35137476305449, 46.89993303446278, 47.44878225895378, 47.997903046424256, 48.54727646117855, 49.09688400947112, 49.64670762746703, 50.196729669604366, 50.74693289734322, 51.297300468286565, 51.84781592565882, 52.398463188128716, 52.94922653996319, 53.50009062150011, 54.05104041992759, 54.60206126035864, 55.153138797189904, 55.70425900573408, 56.25540817411567, 56.80657289542052, 57.357740060089604, 57.90889684854821, 58.460030724061816, 59.011129425810374, 59.56218096217319, 60.11317360421657, 60.66409587937711, 61.21493656533343, 61.76568468405978, 62.31632949605485, 62.86686049473972, 63.4172674010189, 63.96754015799869, 64.51766892585749, 65.06764407686258, 65.61745619052836, 66.1670960489113, 66.71655463203668, 67.26582311345265, 67.81489285590762, 68.3637554071461, 68.91240249581982, 69.46082602750968, 70.00901808085497, 70.55697090378652, 71.1046769098601, 71.65212867468684, 72.19931893245757, 72.74624057255807, 73.29288663627206, 73.83925031356941, 74.38532493997673, 74.93110399352753, 75.47658109178988, 76.02174998896872, 76.56660457308067, 77.11113886319913, 77.65534700676741, 78.19922327697793, 78.74276207021526, 79.28595790356134, 79.8288054123608, 80.37129934784465, 80.91343457481074, 81.45520606935897, 81.99660891668009, 82.53763830889609, 83.0782895429511, 83.61855801855091, 84.15843923615017, 84.69792879498546, 85.23702239115336, 85.77571581573191, 86.31400495294447, 86.8518857783647, 87.38935435716148, 87.9264068423829, 88.46303947327792, 88.99924857365497, 89.53503055027637, 90.07038189128757, 90.60529916468036, 91.1397790167892, 91.67381817081962, 92.20741342540798, 92.74056165321187, 93.2732597995301, 93.80550488095173, 94.33729398403341, 94.86862426400408, 95.39949294349661, 95.92989731130562, 96.45983472117071, 96.98930259058461, 97.51829839962565]

amount = 2
xplus_deviation = [e + amount*s for e, s in zip(expoints, std_x)]
yplus_deviation = [e + amount*s for e, s in zip(eypoints, std_y)]
xminus_deviation = [e - amount*s for e, s in zip(expoints, std_x)]
yminus_deviation = [e - amount*s for e, s in zip(eypoints, std_y)]

v0 = 10
tau = 0.1
K = -0.5

xpoints_avg = []
ypoints_avg = []
for i in range(1, 202):
    xpoints_avg.append(0.0)
    ypoints_avg.append(0.0)

print(len(xpoints_avg))
n = 20
for j in range(0, n):
    xpoints = []
    ypoints = []

    psi = np.random.normal(0, 0.1)
    v = np.random.uniform(6.5, 8.0)
    x = np.random.uniform(-0.1, 0.1)
    y = np.random.uniform(-0.5, -0.3)

    xpoints.append(x)
    ypoints.append(y)

    for i in range(1, 201):
        w_1 = np.random.uniform(-0.1, 0.1)
        w_2 = np.random.normal(0, 0.1)

        x = x + tau * v * math.cos(psi)
        y = y + tau * v * math.sin(psi)
        v = v + tau * (K * (v - v0) + w_1)
        psi = psi + w_2

        xpoints.append(x)
        ypoints.append(y)
        xpoints_avg[i] = xpoints_avg[i] + x
        ypoints_avg[i] = ypoints_avg[i] + y
    plot(xpoints, ypoints, linestyle='dashdot', linewidth=2)

for i in range(0, 201):
    xpoints_avg[i] = xpoints_avg[i] / n
    ypoints_avg[i] = ypoints_avg[i] / n
print(xpoints_avg[200])
print(ypoints_avg[200])

plot(xpoints_avg, ypoints_avg, color='blue', linestyle='dashed', linewidth=5)

plot(expoints, eypoints, color='purple', linestyle='solid', linewidth=5)

std_style = {
    "color": 'red',
    "linestyle": 'solid',
    "linewidth": 5,
    "alpha": 0.5
}

plus_deviation = [(x, y) for x, y in zip(xplus_deviation, yplus_deviation) if x <= 180]
xplus_deviation = [x for x, _ in plus_deviation]
yplus_deviation = [y for _, y in plus_deviation]
plot(xplus_deviation, yplus_deviation, **std_style)

minus_deviation = [(x, y) for x, y in zip(xminus_deviation, yminus_deviation) if y >= -180]
xminus_deviation = [x for x, _ in minus_deviation]
yminus_deviation = [y for _, y in minus_deviation]
plot(xminus_deviation, yminus_deviation, **std_style)


xlabel("X")
ylabel("Y")
#title('Sampled Trajectories (dashdot) - Exact expected trajectory (purple solid line) \n Approximated expected trajectory (blue dashed blue) - $\pm$ two standard deviations (red solid lines)')

show()

# Two  lines to make our compiler able to draw:
savefig(sys.stdout.buffer)
sys.stdout.flush()

